Modeling FO-limits for monadically stable sequences

We show that given a monadically stable theory $T$, a sufficiently saturated $\mathbf M \models T$, and a coherent system of probability measures on the $\sigma$-algebras generated by parameter-definable sets of $\mathbf M$ in each dimension, we may produce a totally Borel $\mathbf B \prec \mathbf M$ realizing these measures. Our main application is to prove that every FO-convergent sequence of structures (with countable signature) from a monadically stable class admits a modeling limit. As another consequence, we prove a Borel removal lemma for monadically stable Lebesgue relational structures.

==> macros.mac <==

\DeclareMathOperator*{\forkindep}{\raise0.2ex\hbox{\ooalign{\hidewidth$\vert$\hidewidth\cr\raise-0.9ex\hbox{$\smile$}}}}
\DeclareMathOperator*{\ind}{\forkindep_N}
\DeclareMathOperator*{\nforkindep}{\raise0.2ex\hbox{\ooalign{\hidewidth$\not\vert\hspace{3pt} $\hidewidth\cr\raise-0.9ex\hbox{$\smile$}}}}
\DeclareMathOperator{\Th}{Th}
\DeclareMathOperator*{\nind}{\nforkindep_N}
\newcommand{\proj}{\mathrm{proj}_{\omega \to 1}}
\DeclareMathOperator{\clop}{Clopen}
\newcommand{\UU}{\mathbf U}
\newcommand{\LL}{\mathcal L}
\newcommand{\cont}{\ensuremath{2^{\aleph_0}}}
\newcommand{\bI}{\ensuremath{\mathbb I}}
\newcommand{\CC}{\mathscr{C}}
\newcommand{\MM}{\mathbf{M}}
\newcommand{\NN}{\mathbf{N}}
\newcommand{\abar}{\bar a}
\newcommand{\bbar}{\bar b}
\newcommand{\cbar}{\bar c}
\newcommand{\dbar}{\bar d}
\newcommand{\mbar}{\bar m}
\newcommand{\nbar}{\bar n}
\newcommand{\vbar}{\bar v}
\newcommand{\xbar}{\bar x}
\newcommand{\ybar}{\bar y}
\newcommand{\zbar}{\bar z}
\newcommand{\az}{\aleph_0}
\newcommand{\monster}{\mathfrak M}
\newcommand{\tb}{\mathbf B}
\newcommand{\NF}{{\rm NF}}

\newcommand{\QFm}{\ensuremath{{\sf QF}_m}}
\newcommand{\isol}{\mathbin{\circledcirc}}
\newcommand{\dist}[1][]{\mathop{\rm dist}_{#1}\nolimits}
\newcommand{\eq}[1][]{\mathop{\rm Eq}_{#1}\nolimits}
\DeclareMathOperator{\Av}{Av}
\DeclareMathOperator{\tp}{\mbox{\sf tp}}
\DeclareMathOperator{\embed}{\zeta}
\DeclareMathOperator{\supp}{supp}
\newcommand{\mathclap}[1][]{#1}
\newcommand{\cqed}{\ensuremath{\lhd}}
\makeatletter
\newenvironment{claimproof}{\par
\normalfont \topsep6\p@\@plus6\p@\relax
\trivlist
\item\relax
{\itshape
Proof of the claim\@addpunct{.}}\hspace\labelsep\ignorespaces
}{
\hfill\cqed\endtrivlist\@endpefalse
}
\makeatother

